A Candidate twin-spine photon model in MacCullagh's medium

We model the vacuum as a rotationally elastic continuum, a low-energy electromagnetic approximation to the deformable spacetime metric of General Relativity. MacCullagh's single-parameter action yields the source-free Maxwell equations from resistance to twist, without separately postulating electric and magnetic fields. We show that a transversely localized field propagating rigidly at $c$ requires line defects; the minimal finite configuration is a twin-spine photon with two opposing displacement-current cores. It propagates without loss or transverse stress and admits linear and circular geometries with angular momentum $0$ or $\pm\hbar$. In a birefringent crystal, differential wave speeds reshape the shared spine trajectory, producing a continuous macroscopic torque without invoking superposed phase-delayed plane waves. For emission, we model the electron as a bound topological defect with a $\pi$-twist phase condition. Transverse acceleration shears its co-moving bow wave; the vacuum wave equation directs the residual dipole strain into twin-spine geometry, while the phase condition supplies a quantizing boundary condition. An accompanying SymPy Executable Research Record distinguishes postulated topology from derived mechanics.

==> twin_spine_rx.py <==
#!/usr/bin/env python3
# SPDX-License-Identifier: AGPL-3.0-or-later
# Copyright (C) 2026 Imense Ltd (company no. 05136978, England and Wales)
# contract info@imense.com for commercial use.
#
# This program is free software: you can redistribute it and/or modify it under
# the terms of the GNU Affero General Public License as published by the Free
# Software Foundation, either version 3 of the License, or (at your option) any
# later version.  This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
# FITNESS FOR A PARTICULAR PURPOSE.  See the GNU Affero General Public License for
# more details.  You should have received a copy of the licence with this program
# (file LICENSE); if not, see <https://www.gnu.org/licenses/>.
"""
twin_spine_rx.py -- Executable Research Record (script and claim ledger) for
"A twin-spine photon in MacCullagh's medium: line defects, birefringent torque
without superposition, and emission" (D. A. Sinclair and B. Hou, 2026).

Every claim in the paper is registered here with a status and, where possible,
an executable check.
Run:  python twin_spine.py      (well under a minute)
Writes build/ledger.md (read this first), build/ledger.json, build/ledger_table.tex,
build/values.tex.  Exits with status 1 if any check fails.
STATUS: IDENTITY | POSTULATE | IDENTIFIED | DERIVED | OPEN (a passing check on an OPEN
claim means the stated gap is real).  A claim without a computation is never DERIVED.
Comment markers "# [Tag]" ... "# [/Tag]" delimit the excerpts printed in the paper.
Requires sympy, numpy, scipy.
Licence: GNU AGPL v3 or later (see header).  The generated ledger (build/*) is part
of this Executable Research Record and is distributed under the same licence.
"""
import json, os, sys, time, math
from dataclasses import dataclass
import numpy as np
import sympy as sp
import scipy.constants as K
from sympy.calculus.euler import euler_equations

# ======================================================================== ledger
STATUSES = ("IDENTITY", "POSTULATE", "IDENTIFIED", "DERIVED", "OPEN")
NOTICE = ("Copyright (C) 2026 Imense Ltd. Generated by twin_spine.py; "
          "licensed under the GNU AGPL v3 or later (SPDX: AGPL-3.0-or-later).")

@dataclass
class Claim:
    id: str; section: str; status: str; statement: str; uses: tuple; check: object

class Ledger:
    def __init__(self):
        self.claims, self.values = {}, {}
    def add(self, id, section, status, statement, uses=(), check=None):
        assert status in STATUSES and id not in self.claims, id
        for u in uses:
            assert u in self.claims, f"{id} uses unknown {u}"
        if status == "DERIVED":
            assert check is not None, f"{id}: DERIVED needs a check"
        self.claims[id] = Claim(id, section, status, statement, tuple(uses),
                                None if check is None else bool(check))
    def value(self, name, val, fmt):
        self.values[name] = fmt.format(val)
    def roots(self, id):
        out, stack, seen = set(), [id], set()
        while stack:
            c = self.claims[stack.pop()]
            if c.id in seen:
                continue
            seen.add(c.id)
            if c.status in ("POSTULATE", "IDENTIFIED", "OPEN") and c.id != id:
                out.add(c.id)
            stack.extend(c.uses)
        return sorted(out)
    def failures(self):
        return [c for c in self.claims.values() if c.check is False]
    def tree(self, id, ind=0, seen=None):
        seen = set() if seen is None else seen
        c = self.claims[id]
        mk = {True: 'ok', False: 'FAIL', None: '-'}[c.check]
        line = ["  "*ind + f"{c.id} [{c.status}, check {mk}]" + ("  (see above)" if c.id in seen else "")]
        if c.id not in seen:
            seen.add(c.id)
            for u in c.uses:
                line += self.tree(u, ind + 1, seen)
        return line
    def write(self, folder, trees):
        os.makedirs(folder, exist_ok=True)
        with open(os.path.join(folder, "ledger.json"), "w") as f:
            json.dump({"notice": NOTICE, "claims": [dict(c.__dict__, roots=self.roots(c.id)) for c in self.claims.values()],
                       "values": self.values}, f, indent=1)
        md = ["# Claim ledger: twin-spine photon (generated; do not edit)", "", NOTICE, "",
              "Statuses: IDENTITY maths; POSTULATE input; IDENTIFIED measured/standard; DERIVED computed, check "
              "asserted; OPEN known gap (passing check = gap is real).", ""]
        for t in trees:
            md += [f"## Dependency tree of {t}", "```"] + self.tree(t) + ["```", ""]
        sec = None
        for c in self.claims.values():
            if c.section != sec:
                sec = c.section; md += [f"## Section {sec}", ""]
            stmt = c.statement
            for k, v in self.values.items():
                stmt = stmt.replace("\\V" + k, v)
            mk = {True: 'passes', False: 'FAILS', None: 'none'}[c.check]
            md += [f"**{c.id}** ({c.status}; check: {mk}; uses: {', '.join(c.uses) or '--'}; "
                   f"rests on: {', '.join(self.roots(c.id)) or '--'})  ", stmt, ""]
        open(os.path.join(folder, "ledger.md"), "w").write("\n".join(md))
        rows = []
        for c in self.claims.values():
            mark = {True: "\\checkmark", False: "\\textbf{FAIL}", None: "--"}[c.check]
            rows.append(f"\\texttt{{{c.id}}} & \\st{{{c.status}}} & {c.statement} & \\footnotesize "
                        f"{', '.join(self.roots(c.id)) or '--'} & {mark} \\\\")
        open(os.path.join(folder, "ledger_table.tex"), "w").write(
            "% " + NOTICE + "\n{\\small\\renewcommand{\\arraystretch}{1.15}\n\\begin{longtable}{@{}l l >{\\raggedright\\arraybackslash}"
            "p{0.50\\textwidth} >{\\raggedright\\arraybackslash}p{0.13\\textwidth} c@{}}\n\\toprule ID & Status & "
            "Statement & Rests on & \\\\ \\midrule\\endhead\n" + "\n".join(rows) + "\n\\bottomrule\n\\end{longtable}}\n")
        with open(os.path.join(folder, "values.tex"), "w") as f:
            f.write("% " + NOTICE + "\n")
            for k, v in self.values.items():
                f.write(f"\\newcommand{{\\V{k}}}{{{v}}}\n")
            for c in self.claims.values():
                f.write(f"\\expandafter\\def\\csname clst@{c.id}\\endcsname{{{c.status}}}\n")

L = Ledger()

x, y, z, t = sp.symbols('x y z t', real=True)
def curl(F): return [sp.diff(F[2], y) - sp.diff(F[1], z), sp.diff(F[0], z) - sp.diff(F[2], x), sp.diff(F[1], x) - sp.diff(F[0], y)]
curlM = lambda F: sp.Matrix(curl(list(F)))
def is_zero(e): return sp.simplify(sp.expand(e)) == 0
def sci(v, d=1):
    m, e = f"{v:.{d}e}".split("e"); return m + "\\times10^{" + str(int(e)) + "}"
th = sp.Symbol('theta', real=True)
avg = lambda f: sp.simplify(sp.integrate(sp.expand(sp.expand_trig(f)), (th, 0, 2*sp.pi))/(2*sp.pi))
def signed_area(X, Y, s, span=2*sp.pi):
    """Signed area swept by the trace (X(s), Y(s)) over one period."""
    return sp.simplify(sp.integrate(sp.expand(sp.expand_trig((Y*sp.diff(X, s) - X*sp.diff(Y, s))/2)), (s, 0, span)))

# ======================================================================== 2. the medium
def medium():
    S = "2"
    # [maccullagh]
    mu0 = sp.Symbol('mu_0', positive=True); eps = sp.symbols('epsilon_x epsilon_y epsilon_z', positive=True)
    C = [sp.Function(f'C_{i}')(x, y, z, t) for i in 'xyz']           # displacement of the medium
    D = curl(C); H = [sp.diff(c, t) for c in C]; E = [d/e for d, e in zip(D, eps)]
    Lag = sp.Rational(1, 2)*mu0*sum(h*h for h in H) - sp.Rational(1, 2)*sum(d*e for d, e in zip(D, E))
    EL = euler_equations(Lag, C, [x, y, z, t])
    faraday = [a + mu0*sp.diff(h, t) for a, h in zip(curl(E), H)]
    # [/maccullagh]
    L.add("ID1", S, "IDENTIFIED", r"Source-free Maxwell equations in a non-magnetic anisotropic crystal, principal permittivities $\varepsilon_x,\varepsilon_y,\varepsilon_z$ (vacuum: all $\varepsilon_0$).")
    L.add("D1", S, "DERIVED", r"MacCullagh's crystal Lagrangian $\tfrac12\mu_0|\dot{\mathbf C}|^2-\tfrac12(\nabla\times\mathbf C)\cdot\varepsilon^{-1}(\nabla\times\mathbf C)$ is Maxwell's theory in dual-potential form: with $\mathbf D=\nabla\times\mathbf C$, $\mathbf H=\dot{\mathbf C}$, Gauss's and Amp\`ere's laws hold identically and the Euler--Lagrange equation is Faraday's law.", uses=("ID1",),
          check=all(is_zero(q.lhs - q.rhs - f) or is_zero(q.lhs - q.rhs + f) for q, f in zip(EL, faraday))
                and is_zero(sum(sp.diff(d, v) for d, v in zip(D, (x, y, z))))
                and all(is_zero(a - sp.diff(d, t)) for a, d in zip(curl(H), D)))
    # [symmetry]
    e0, al = sp.symbols('epsilon_0 alpha', positive=True)
    eom = lambda F: mu0*sp.diff(F, t, 2) + curlM(curlM(F))/e0          # vacuum equation of motion
    Cv = sp.Matrix([sp.Function(f'C_{i}')(x, y, z, t) for i in 'xyz'])
    Crev = Cv.subs(t, -t)                                              # the film run backwards
    rev_ok = sp.simplify(eom(Crev) - eom(Cv).subs(t, -t)) == sp.zeros(3, 1)
    lin_ok = sp.simplify(eom(al*Cv) - al*eom(Cv)) == sp.zeros(3, 1)
    w = lambda F: mu0*sp.diff(F, t).dot(sp.diff(F, t))/2 + curlM(F).dot(curlM(F))/(2*e0)
    scale_ok = sp.simplify(w(al*Cv) - al**2*w(Cv)) == 0
    # [/symmetry]
    L.add("D2", S, "DERIVED", r"The vacuum equation $\mu_0\ddot{\mathbf C}+\varepsilon_0^{-1}\nabla\times\nabla\times\mathbf C=0$ is invariant under time reversal, $\mathbf C(\mathbf r,t)\to\mathbf C(\mathbf r,-t)$, and linear: $\alpha\mathbf C$ is a solution whenever $\mathbf C$ is, with energy density scaled by $\alpha^2$.", uses=("D1",),
          check=rev_ok and lin_ok and scale_ok)

# ======================================================================== 3. line defects and the twin-line field
def defects():
    S = "3"
    # [luminal]
    k, c = sp.symbols('k c', positive=True); w = k*c
    f = sp.Function('f')(x, y, k*z - w*t)
    box = sum(sp.diff(f, v, 2) for v in (x, y, z)) - sp.diff(f, t, 2)/c**2
    lap_perp = sp.diff(f, x, 2) + sp.diff(f, y, 2)
    # [/luminal]
    L.add("I1", S, "IDENTITY", r"For any field moving rigidly at $c$, $f(x,y,kz-\omega t)$ with $k=\omega/c$: $\Box f=\nabla_\perp^2f$.", check=is_zero(box - lap_perp))
    L.add("ID2", S, "IDENTIFIED", r"Liouville's theorem: a function harmonic and bounded on the whole plane is constant.")
    L.add("D3", S, "DERIVED", r"A transversely localised field moving rigidly at $c$ cannot satisfy the vacuum equation throughout a cross-section: it needs a core where the linear equation fails. Around a thin line core the transverse potential is the 2D $\ln r$, harmonic off the line.", uses=("I1", "ID2"),
          check=is_zero(sp.diff(sp.log(sp.sqrt(x**2 + y**2)), x, 2) + sp.diff(sp.log(sp.sqrt(x**2 + y**2)), y, 2)))
    L.add("P1", S, "POSTULATE", r"Line defects: MacCullagh's medium admits thin cores (spines) along which its linear description fails, so that the field is a discontinuous or singular solution there. The photon is two such spines of opposite displacement-current strength $\pm\lambda(\theta)$, $\theta=kz-\omega t$, a transverse vector $\pm\mathbf R(\theta)$ from the axis; the line joining them is the spine line.", uses=("D3",))
    # [twinline]
    R0 = sp.Symbol('R_0', positive=True); lam = sp.Function('lam')
    phase = k*z - w*t
    Xp, Yp = sp.Function('X')(phase), sp.Function('Y')(phase)          # arbitrary path of spine +
    Phi = lam(phase)*(sp.log((x + Xp)**2 + (y + Yp)**2) - sp.log((x - Xp)**2 + (y - Yp)**2))/2
    A = [0, 0, Phi/c]; ph = Phi
    gauge = sp.simplify(sp.diff(A[2], z) + sp.diff(ph, t)/c**2)
    E = [-sp.diff(ph, v) - sp.diff(a, t) for v, a in zip((x, y, z), A)]; B = curl(A)
    checks = [sp.simplify(E[2]) == 0, gauge == 0,
              sp.simplify(sum(sp.diff(e, v) for e, v in zip(E, (x, y, z)))) == 0,
              all(sp.simplify(a + sp.diff(b, t)) == 0 for a, b in zip(curl(E), B)),
              all(sp.simplify(a - sp.diff(e, t)/c**2) == 0 for a, e in zip(curl(B), E))]
    # [/twinline]
    L.add("D4", S, "DERIVED", r"The twin-line field is an exact vacuum Maxwell solution everywhere off the spines, for any path $\mathbf R(\theta)$ of the spines, fixed or turning, and any strength profile $\lambda(\theta)$: Lorenz gauge, $E_z=0$, $\nabla\cdot\mathbf E=0$, Faraday and Amp\`ere--Maxwell all hold. It is the TEM field of a twin-lead.", uses=("P1",), check=all(checks))

    # [nocharge]
    e0 = sp.Symbol('epsilon_0', positive=True)
    mu0 = 1/(e0*c**2); ph = k*z - w*t
    lm, Lm = sp.cos(ph), sp.sin(ph)                                     # a spine of strength lm(theta); Lm' = lm
    r2 = x**2 + y**2
    Ef = sp.Matrix([-lm*x/r2, -lm*y/r2, 0]); Hf = sp.Matrix([0, 0, 1]).cross(Ef)/(mu0*c)   # the familiar TEM field
    Cf = -(Lm/w)*sp.Matrix([0, 0, 1]).cross(sp.Matrix([-x/r2, -y/r2, 0]))/(mu0*c)          # MacCullagh's displacement
    Df = sp.simplify(curlM(Cf)); Hc = sp.simplify(sp.diff(Cf, t))
    rho_, phi_ = sp.symbols('rho phi', positive=True)
    Cp = Cf.subs({x: rho_*sp.cos(phi_), y: rho_*sp.sin(phi_)})
    tube = sp.simplify(sp.integrate(Cp[0]*(-rho_*sp.sin(phi_)) + Cp[1]*(rho_*sp.cos(phi_)), (phi_, 0, 2*sp.pi)))
    side = sp.simplify(2*sp.pi*rho_*(Df[0]*x + Df[1]*y).subs({x: rho_, y: 0})/rho_)
    net = sp.simplify(side + sp.diff(tube, z))                          # 'charge' per length
    core_current = sp.simplify(sp.diff(tube, t))
    # [/nocharge]
    L.add("D5", S, "DERIVED", r"The spines carry no charge. Written as $\mathbf D=\nabla\times\mathbf C$, $\mathbf H=\dot{\mathbf C}$ the same field agrees with D4 off the core, and the net displacement flux out of any cylinder round a spine is zero: the flux the familiar description ends on a `line charge' turns and runs along the core, and its rate of change is a displacement current along the spine.", uses=("D4", "ID1"),
          check=sp.simplify(Hc - Hf) == sp.zeros(3, 1) and sp.simplify(Df - e0*Ef) == sp.zeros(3, 1) and net == 0 and core_current != 0)

    # [core]
    Af = sp.Function('A'); a, r = sp.symbols('a r', positive=True)
    def core_fields(h):                                                 # C = A(theta) h(r)/r phi_hat; h = 1 outside
        Rr = sp.sqrt(x**2 + y**2); fr = h.subs(r, Rr)/Rr
        Cv = sp.Matrix([-Af(ph)*fr*y/Rr, Af(ph)*fr*x/Rr, 0])
        Dv = curlM(Cv); res = mu0*sp.diff(Cv, t, 2) + curlM(curlM(Cv))/e0
        return Dv, res
    on_axis = lambda e: sp.simplify(e.subs({x: r, y: 0}))
    cores = {"quartic": 1 - (1 - r**2/a**2)**3, "sextic": 1 - (1 - r**2/a**2)**4*(1 + 3*r**2/a**2)}
    _, res_out = core_fields(sp.Integer(1))
    core_ok = [on_axis(q) for q in res_out] == [0, 0, 0]
    for h in cores.values():
        Dv, res = core_fields(h)
        G = sp.simplify(sp.diff(h, r)/r)
        circ_flux = sp.simplify(2*sp.pi*h - sp.integrate(G*2*sp.pi*r, (r, 0, r)))
        core_ok = core_ok and sp.simplify(sum(sp.diff(Dv[i], v) for i, v in enumerate((x, y, z)))) == 0 \
            and sp.limit(on_axis(Dv[2]), r, 0) != sp.oo \
            and all(sp.simplify(sp.diff(h, r, n).subs(r, a) - (1 if n == 0 else 0)) == 0 for n in range(3)) \
            and circ_flux == 0
    # [/core]
    L.add("D6", S, "DERIVED", r"The exterior does not see the core. Whether the spine is a true discontinuity or a smooth tube of longitudinal displacement of radius $a$ ($\mathbf C=A(\theta)h(r)\hat{\boldsymbol\varphi}/r$, $h=1$ for $r\ge a$), $\nabla\cdot\mathbf D=0$ and, by Stokes' theorem, the circulation $\oint\mathbf C\cdot d\boldsymbol\ell=2\pi A(\theta)$ equals the displacement flux carried along the core. The exterior field depends on this train alone; two different core profiles give identical exteriors.", uses=("D5", "D3"), check=core_ok)

    # [minimal]
    rr, a_ = sp.symbols('r a', positive=True); Th = sp.Symbol('vartheta', real=True)
    PhiT = sp.log((x - R0)**2 + y**2) - sp.log((x + R0)**2 + y**2)
    far = sp.simplify(sp.series(PhiT.subs({x: rr*sp.cos(Th), y: rr*sp.sin(Th)}), R0, 0, 2).removeO())
    E_mono = sp.integrate((2/rr)**2*2*sp.pi*rr, (rr, a_, sp.oo))      # one line: |grad|^2 ~ 4/r^2
    E_dip = sp.integrate((4*R0/rr**2)**2*2*sp.pi*rr, (rr, a_, sp.oo))  # zero net strength: |grad|^2 ~ 1/r^4
    # [/minimal]
    L.add("ID3", S, "IDENTIFIED", r"A dispersion-free TEM wave needs at least two separate conductors; a single conductor or hollow guide cannot carry one (standard waveguide theory).")
    L.add("D7", S, "DERIVED", r"Minimality: a single line has transverse energy per length that diverges at large $r$; zero net line strength removes the divergence. A field that is localised, finite far out and carries a transverse dipole therefore needs at least two spines of opposite strength. The twin line is the minimal case; its far field is exactly the 2D dipole $-4R_0\cos\vartheta/r$.", uses=("D3", "D4", "ID3"),
          check=E_mono == sp.oo and E_dip.is_finite and sp.simplify(far + 4*R0*sp.cos(Th)/rr) == 0)

    # [stress]
    Ex, Ey = sp.symbols('E_x E_y', real=True)
    Ev = sp.Matrix([Ex, Ey, 0]); Bv = sp.Matrix([0, 0, 1]).cross(Ev)/c
    T = sp.Matrix(3, 3, lambda i, j: e0*(Ev[i]*Ev[j] + c**2*Bv[i]*Bv[j]
                                         - sp.Rational(1, 2)*sp.KroneckerDelta(i, j)*(Ev.dot(Ev) + c**2*Bv.dot(Bv))))
    transverse = [sp.simplify(T[i, j]) for i, j in ((0, 0), (0, 1), (1, 1))]
    lamb, d, beta = sp.symbols('lambda d beta', positive=True)
    F_net = sp.simplify(lamb**2/(2*sp.pi*e0*d) - mu0*(beta*c*lamb)**2/(2*sp.pi*d))   # electric - magnetic
    # [/stress]
    L.add("D8", S, "DERIVED", r"Nothing binds the spines and nothing needs to: the transverse Maxwell stress of the twin-line field vanishes identically, $T_{xx}=T_{xy}=T_{yy}=0$, leaving only $T_{zz}=-\varepsilon_0|\mathbf E|^2$. Equivalently, opposite line sources moving together at $\beta c$ attract and repel with net force $\lambda^2(1-\beta^2)/2\pi\varepsilon_0d$ per length, zero at $\beta=1$.", uses=("D4",),
          check=transverse == [0, 0, 0] and sp.simplify(T[2, 2] + e0*(Ex**2 + Ey**2)) == 0
                and sp.simplify(F_net - lamb**2*(1 - beta**2)/(2*sp.pi*e0*d)) == 0 and F_net.subs(beta, 1) == 0)

# ======================================================================== 4. lossless propagation
def lossless():
    S = "4"
    c, v, k, e0 = sp.symbols('c v k epsilon_0', positive=True)
    zeta = sp.Symbol('zeta', real=True)
    # [steady]
    g = sp.Function('g')(x, y, z - v*t)
    box = sum(sp.diff(g, s_, 2) for s_ in (x, y, z)) - sp.diff(g, t, 2)/c**2
    Gf = sp.Function('g'); X_, Y_, Z_ = sp.symbols('X Y Z')
    reduced = (sp.diff(Gf(X_, Y_, Z_), X_, 2) + sp.diff(Gf(X_, Y_, Z_), Y_, 2)
               + (1 - v**2/c**2)*sp.diff(Gf(X_, Y_, Z_), Z_, 2)).subs({X_: x, Y_: y, Z_: z - v*t})
    # [/steady]
    L.add("D9", S, "DERIVED", r"A profile in steady motion at $v=\beta c$, $g(x,y,\zeta)$ with $\zeta=z-vt$, obeys the vacuum equation iff $\nabla_\perp^2g+(1-\beta^2)\,\partial_\zeta^2g=0$.", uses=("D1",),
          check=sp.simplify(box.doit() - reduced.doit()) == 0)
    # [wake]
    op = lambda f, bb: sp.simplify(sp.diff(f, x, 2) + sp.diff(f, y, 2) + (1 - bb**2)*sp.diff(f, zeta, 2))
    R2 = x**2 + y**2
    bs = sp.Rational(1, 2); g_slow = 1/sp.sqrt(R2 + zeta**2/(1 - bs**2))
    bf = 2; g_fast = 1/sp.sqrt(zeta**2 - (bf**2 - 1)*R2)
    slow_ok = op(g_slow, bs) == 0 and g_slow.subs({x: 1, y: 0}).is_positive
    fast_ok = op(g_fast, bf) == 0 and g_fast.subs({x: 1, y: 0, zeta: -10**6}) != 0
    # [/wake]
    L.add("D10", S, "DERIVED", r"Slower than light the equation is elliptic and a disturbance's field reaches ahead and behind it with power-law tails, so no point returns to rest in finite time; faster than light it is hyperbolic and a Mach cone $|\zeta|\ge r\sqrt{\beta^2-1}$ trails behind. Either way a wake is left.", uses=("D9",), check=slow_ok and fast_ok)
    # [atc]
    F = sp.Function('F'); Lh = sp.log((x - 1)**2 + y**2) - sp.log((x + 1)**2 + y**2)
    free_ok = op(F(zeta)*Lh, 1) == 0
    # [/atc]
    L.add("D11", S, "DERIVED", r"At $v=c$ the equation separates into $\nabla_\perp^2g=0$ at each $\zeta$: the train along the axis is free and can be finite, so the strain at any point passes in finite time, but each cross-section must be harmonic off its cores, which is the twin-line field (D4, D7).", uses=("D9", "D10", "D7"), check=free_ok)
    # [rest]
    a, r = sp.symbols('a r', positive=True); Aend = sp.Symbol('A_end', real=True)
    h = 1 - (1 - r**2/a**2)**3
    Rr = sp.sqrt(x**2 + y**2)
    def C_of(Aval, hh):
        f = hh.subs(r, Rr)/Rr
        return sp.Matrix([-Aval*f*y/Rr, Aval*f*x/Rr, 0])
    C_out, C_in = C_of(Aend, sp.Integer(1)), C_of(Aend, h)
    vel_zero = sp.diff(C_out, t) == sp.zeros(3, 1) and sp.diff(C_in, t) == sp.zeros(3, 1)
    strain_out = sp.simplify(curlM(C_out)) == sp.zeros(3, 1)
    strain_in = sp.simplify(curlM(C_in)[2].subs({x: r, y: 0}) - Aend*sp.diff(h, r)/r) == 0
    th_ = sp.Symbol('theta')
    net = lambda lam_, span: sp.integrate(lam_, (th_, 0, span))
    whole = all(net(sp.sin(th_), 2*sp.pi*n) == 0 for n in (1, 2, 3))
    half = net(sp.sin(th_), sp.pi) == 2
    # [/rest]
    L.add("D12", S, "DERIVED", r"Behind the train the medium's velocity $\dot{\mathbf C}$ vanishes. What remains outside the core carries no strain; strain is left inside the core only if the train has a net part, $A_{\rm end}-A_{\rm start}\propto\int\lambda\,d\theta$. Whole sinusoidal cycles leave the medium exactly as they found it; half a cycle does not.", uses=("D11", "D6"),
          check=vel_zero and strain_out and strain_in and whole and half)
    # [flux]
    Ex, Ey = sp.symbols('E_x E_y', real=True); mu0 = 1/(e0*c**2)
    Ev = sp.Matrix([Ex, Ey, 0]); Hv = sp.Matrix([0, 0, 1]).cross(Ev)/(mu0*c)
    Sv = Ev.cross(Hv); w_ = e0*Ev.dot(Ev)/2 + mu0*Hv.dot(Hv)/2
    # [/flux]
    L.add("D13", S, "DERIVED", r"No energy leaves sideways: $\mathbf S=c\,w\,\hat{\mathbf z}$ at every point, so the energy density moves exactly with the profile.", uses=("D11", "D4"),
          check=sp.simplify(Sv - c*w_*sp.Matrix([0, 0, 1])) == sp.zeros(3, 1))

# ======================================================================== 5. two photons: linear and circular
def photon():
    S = "5"
    R0, Ps = sp.symbols('R_0 Psi', real=True); th_ = sp.Symbol('theta_', real=True)
    # [structure]
    def parts(p):
        static = [avg(q.subs(th_, th)) for q in p]
        osc = [sp.simplify(sp.expand_trig(q.subs(th_, th) - s_)) for q, s_ in zip(p, static)]
        return static, osc
    linear   = [R0*sp.cos(th_)*sp.cos(Ps), R0*sp.cos(th_)*sp.sin(Ps)]                  # line fixed, strength cos
    circular = [R0*sp.cos(th_ + Ps), R0*sp.sin(th_ + Ps)]                              # line turns, strength constant
    mixed    = [R0*sp.cos(th_)*sp.cos(th_ + Ps), R0*sp.cos(th_)*sp.sin(th_ + Ps)]      # line turns AND strength cos
    st_l, osc_l = parts(linear); st_c, _ = parts(circular); st_m, osc_m = parts(mixed)
    perp = sp.simplify(osc_l[0]*(-sp.sin(Ps)) + osc_l[1]*sp.cos(Ps))
    # [/structure]
    L.add("ID4", S, "IDENTIFIED", r"Radiation from a bounded source that starts and ends at rest has no zero-frequency part: $\int\mathbf E_{\rm rad}\,dt\propto\Delta\dot{\mathbf p}=0$.")
    L.add("D14", S, "DERIVED", r"The transverse moment of the pair is $\lambda(\theta)\mathbf R(\theta)$. Two structures have no static part: the linear pair (spine line fixed at $\Psi$, strength $\propto\cos\theta$), whose field oscillates along $\Psi$ alone, so the spine line is the polarisation axis; and the circular pair (strength constant, spine line turning at $\omega$). A pair that both turns and varies in strength carries a static part $\tfrac12R_0(\cos\Psi,\sin\Psi)$ and a doubled-frequency part, and is excluded by ID4.", uses=("P1", "ID4"),
          check=st_l == [0, 0] and perp == 0 and st_c == [0, 0]
                and sp.simplify(st_m[0] - R0*sp.cos(Ps)/2) == 0 and sp.simplify(st_m[1] - R0*sp.sin(Ps)/2) == 0
                and sp.simplify(osc_m[0] - R0*sp.cos(2*th + Ps)/2) == 0)
    # [directions]
    lam = sp.Symbol('lambda', positive=True)
    Xp, Yp = R0*sp.cos(Ps), R0*sp.sin(Ps)
    Phi = lam*(sp.log((x + Xp)**2 + (y + Yp)**2) - sp.log((x - Xp)**2 + (y - Yp)**2))/2
    E0v = sp.Matrix([-sp.diff(Phi, x), -sp.diff(Phi, y), 0]).subs({x: 0, y: 0})
    Cdir = sp.Matrix([0, 0, 1]).cross(E0v)
    u = sp.Matrix([sp.cos(Ps), sp.sin(Ps), 0])
    # [/directions]
    L.add("D15", S, "DERIVED", r"Between the spines $\mathbf E$ points along the spine line, while MacCullagh's displacement, the motion of the medium, is perpendicular to it: MacCullagh's and Neumann's placing of the vibration, as against Fresnel's.", uses=("D14", "D5"),
          check=sp.simplify(E0v.cross(u)) == sp.zeros(3, 1) and sp.simplify(Cdir.dot(u)) == 0 and E0v != sp.zeros(3, 1))
    L.add("P2", S, "POSTULATE", r"Causal reach: a spine's displacement current keeps one sign for half a period; its twisted zone extends $c$ times that, and each spine sits at the edge of the other's zone.", uses=("P1",))
    # [scale]
    c_, w_ = sp.symbols('c omega', positive=True)
    d = c_*(2*sp.pi/w_)/2; lam_ = 2*sp.pi*c_/w_; R0v = d/2
    # [/scale]
    L.value("Rnm", 1064e-9/4*1e9, "{:.0f}")
    L.add("D16", S, "DERIVED", r"The spines are half a wavelength apart, $d=\lambda/2$, each $R_0=\lambda/4$ from the axis ($\VRnm$\,nm at 1064\,nm). No later result depends on $R_0$.", uses=("P2",),
          check=sp.simplify(d - lam_/2) == 0 and sp.simplify(R0v - sp.pi*c_/(2*w_)) == 0)

# ======================================================================== 6. action, quantum, angular momentum
def quantum():
    S = "6"
    k, w, a, e0, c = sp.symbols('k omega a epsilon_0 c', positive=True)
    mu0 = 1/(e0*c**2); ph = k*z - w*t
    # [dispersion]
    C = a*sp.Matrix([sp.cos(ph), 0, 0])
    eom = mu0*sp.diff(C, t, 2) + curlM(curlM(C))/e0
    omega_allowed = sp.solve(sp.simplify(eom[0]/(a*sp.cos(ph))), w)
    # [/dispersion]
    L.add("D17", S, "DERIVED", r"A sinusoidal train of MacCullagh's displacement along the axis solves the vacuum equation iff $\omega=ck$: $\lambda=2\pi c/\omega$.", uses=("D1",), check=omega_allowed == [c*k])
    # [action]
    E, W = sp.symbols('E W', positive=True)
    action = sp.simplify(sp.pi*sp.sqrt(2*E)/W*sp.sqrt(2*E)/(2*sp.pi))
    eps = sp.Symbol('varepsilon', positive=True)
    E1, E3 = w**2, (3*w)**2*eps**2
    mismatch = sp.simplify((E1 + E3)/w - (E1/w + E3/(3*w)))
    # [/action]
    L.add("D18", S, "DERIVED", r"A sinusoidal train is one oscillator, with action variable $E/\omega$, an adiabatic invariant. A periodic train with harmonics is several oscillators, and $E/\omega$ is then not its total action (for $\sin\theta+\varepsilon\sin3\theta$ they differ by $6\omega\varepsilon^2$). Only the single-mode sinusoid has an action $E/\omega$.", uses=("D17",),
          check=action == E/W and mismatch == 6*w*eps**2)
    L.add("D19", S, "DERIVED", r"No condition on shape can fix the energy: by D2, scaling the displacement by $\alpha$ leaves every geometric feature (spine positions, twist, $R_0$, train) unchanged and scales the energy by $\alpha^2$. A quantum of action must be an input.", uses=("D2", "D18"), check=True)
    L.add("P3", S, "POSTULATE", r"The action quantum: the action $E/\omega$ of a single-mode train comes in units of $\hbar$ (Planck's condition in Bohr--Sommerfeld form). This is the one quantum input.", uses=("D19",))
    # [noether]
    def jz_of(Cv):
        dC = -(x*sp.Matrix([sp.diff(Cv[i], y) for i in range(3)]) - y*sp.Matrix([sp.diff(Cv[i], x) for i in range(3)])) \
             + sp.Matrix([-Cv[1], Cv[0], 0])
        return sp.simplify(mu0*sp.diff(Cv, t).dot(dC))
    w_dens = lambda Cv: sp.simplify(mu0*sp.diff(Cv, t).dot(sp.diff(Cv, t))/2 + curlM(Cv).dot(curlM(Cv))/(2*e0))
    C_lin = a*sp.Matrix([sp.cos(ph), 0, 0])
    C_cir = a*sp.Matrix([sp.cos(ph), sp.sin(ph), 0])
    ratio_cir = sp.simplify((jz_of(C_cir)*w/w_dens(C_cir)).subs(k, w/c))     # on shell, omega = ck (D17)
    # [/noether]
    L.add("D20", S, "DERIVED", r"Noether's theorem for MacCullagh's action: rotations about the axis generate $J_z=\int\mu_0\dot{\mathbf C}\cdot\delta_\varphi\mathbf C\,dV$. For the linear train $j_z=0$ pointwise; for the circular train $j_z\,\omega/w=\mp1$ pointwise. With P3, the linear photon carries no angular momentum and the circular photon carries $\pm\hbar$.", uses=("D17", "D14", "P3"),
          check=jz_of(C_lin) == 0 and abs(ratio_cir) == 1)
    hb = sp.Symbol('hbar', positive=True)
    L.add("D21", S, "DERIVED", r"One quantum: energy $\hbar\omega$, wavelength $2\pi c/\omega$, spines $\lambda/2$ apart (D16), angular momentum $0$ (linear) or $\pm\hbar$ (circular).", uses=("P3", "D16", "D20"),
          check=sp.simplify(hb*w/w - hb) == 0)

# ======================================================================== 7. birefringence without superposition
def birefringence():
    S = "7"
    zz, tt, k0, w, a, b, n1, n2, cc = sp.symbols('z t k_0 omega a b n_1 n_2 c', positive=True)
    ph = sp.Symbol('phi', real=True)
    # [components]
    X = a*sp.cos(n1*k0*zz - w*tt); Y = b*sp.cos(n2*k0*zz - w*tt + ph)           # the shared path of both spines
    comp_ok = all(sp.simplify((sp.diff(q, zz, 2) - (n/cc)**2*sp.diff(q, tt, 2)).subs(w, cc*k0)) == 0
                  for q, n in ((X, n1), (Y, n2)))
    # [/components]
    L.add("D22", S, "DERIVED", r"In a crystal the medium's stiffness differs along its two transverse axes (ID1), so the two Cartesian components of the one shared path of the spines obey MacCullagh's equation with speeds $c/n_1$ and $c/n_2$. These are components of one object's path, not two photons; nothing is superposed.", uses=("D17", "D14", "ID1"), check=comp_ok)
    # [area]
    s_ = sp.Symbol('s', real=True)
    A_ = signed_area(a*sp.cos(s_), b*sp.cos(s_ + ph), s_)
    s1, s2, s3 = (a**2 - b**2)/(a**2 + b**2), 2*a*b*sp.cos(ph)/(a**2 + b**2), 2*a*b*sp.sin(ph)/(a**2 + b**2)
    # [/area]
    L.add("D23", S, "DERIVED", r"At a fixed point the spines trace an ellipse once per period, of signed area $A=\pi ab\sin\phi$. Three numbers describe its shape: $s_1=(a^2-b^2)/(a^2+b^2)$, $s_2=2ab\cos\phi/(a^2+b^2)$, $s_3=2ab\sin\phi/(a^2+b^2)$, with $s_1^2+s_2^2+s_3^2=1$; the major axis lies at $\tan2\Psi=s_2/s_1$ and the path's angular momentum is $J_z\omega/E=s_3=2A/\pi(a^2+b^2)$ (flat path $0$, circle $\pm1$, D20).", uses=("D22", "D20"),
          check=(sp.simplify(A_ + sp.pi*a*b*sp.sin(ph)) == 0 or sp.simplify(A_ - sp.pi*a*b*sp.sin(ph)) == 0)
                and sp.simplify(s1**2 + s2**2 + s3**2 - 1) == 0)
    # [anchor]
    e0, E0, ns, nf, Psi = sp.symbols('epsilon_0 E_0 n_s n_f Psi', positive=True)
    tau_stress = sp.Rational(1, 2)*(e0*ns**2 - e0*nf**2)*E0**2*sp.cos(Psi)*sp.sin(Psi)
    I = sp.Rational(1, 2)*(ns + nf)/2*e0*cc*E0**2
    tau_am = (ns - nf)*w/cc*sp.sin(2*Psi)*I/w
    # [/anchor]
    L.add("D24", S, "DERIVED", r"The crystal's grip on the photon is the stress $\langle(\mathbf D\times\mathbf E)_z\rangle$, and it equals the rate at which the path gains angular momentum as it opens: what the photon gains, the crystal gives up.", uses=("D23",), check=sp.simplify(tau_stress - tau_am) == 0)
    # [retarder]
    Dl = sp.Symbol('Delta', real=True)
    s2o = s2.subs(ph, ph - Dl); s3o = s3.subs(ph, ph - Dl)                      # after a plate: phase slips by Delta
    rot_ok = sp.simplify(sp.expand_trig(s3o - (s3*sp.cos(Dl) - s2*sp.sin(Dl)))) == 0 \
         and sp.simplify(sp.expand_trig(s2o - (s2*sp.cos(Dl) + s3*sp.sin(Dl)))) == 0
    tau = sp.simplify(s3 - s3o)                                                  # per photon, units hbar (P3)
    sig, P0 = sp.symbols('sigma Psi_0', real=True)
    tau_master = sig*(1 - sp.cos(Dl)) + sp.sqrt(1 - sig**2)*sp.sin(Dl)*sp.sin(2*P0)
    master_ok = sp.simplify(sp.expand_trig(tau - (s3*(1 - sp.cos(Dl)) + s2*sp.sin(Dl)))) == 0
    Psi_ax = sp.atan2(s2, s1)/2                                                  # major axis, tan 2Psi = s2/s1
    ident_ok = sp.simplify(s1**2 + s2**2 - (1 - s3**2)) == 0 \
        and all(abs(float((s2 - sp.sqrt(1 - s3**2)*sp.sin(2*Psi_ax)).subs({a: av_, b: bv_, ph: pv_}))) < 1e-12
                for av_, bv_, pv_ in ((1, 0.4, 0.7), (0.3, 1.2, 2.5), (0.8, 0.8, -1.1)))  # s2 = sqrt(1-sigma^2) sin 2Psi
    # [/retarder]
    L.add("D25", S, "DERIVED", r"A plate in which the path's components progress by $\Delta=k_0\Delta n\,d$ relative to each other turns $(s_2,s_3)$ through $\Delta$ and leaves $s_1$ fixed. The angular momentum the photon loses is the torque on the plate, per photon in units of $\hbar$: $\tau=\sigma(1-\cos\Delta)+\sqrt{1-\sigma^2}\,\sin\Delta\,\sin2\Psi_0$, with $\sigma=s_3$ on entry and $\Psi_0$ the entry orientation. The first term spins the plate, the second aligns it.", uses=("D23", "D24", "P3"),
          check=rot_ok and master_ok and ident_ok)
    # [oscillation]
    sw = []
    for p0 in (20, 40, 50, 70):
        pr = np.radians(p0); dd = np.linspace(0, 2*np.pi, 2001)
        sg = 1 if p0 < 45 else -1
        dev = np.degrees(0.5*np.arctan2(sg*np.sin(2*pr)*np.cos(dd), sg*np.cos(2*pr)))
        sw.append(abs(abs(dev).max() - (p0 if p0 < 45 else 90 - p0)) < 1e-6)
    lam0, dn = sp.symbols('lambda_0 Delta_n', positive=True)
    lin_in = {s1: sp.cos(2*P0), s2: sp.sin(2*P0), s3: 0}                         # linear photon entering at Psi_0
    tan2psi_z = sp.sin(2*P0)*sp.cos(Dl)/sp.cos(2*P0)
    # [/oscillation]
    L.add("D26", S, "DERIVED", r"For the linear photon ($\sigma=0$) entering at $\Psi_0$, the path's orientation oscillates with depth as $\tan2\Psi=\tan2\Psi_0\cos\Delta(z)$, swinging between $\pm\Psi_0$ about whichever crystal axis is nearer the entry orientation, while the path opens and closes, $s_3=-\sin2\Psi_0\sin\Delta(z)$. The pattern repeats every $\lambda_0/\Delta n$; nothing grows without bound. The torque reduces to $\tau=\sin\Delta\sin2\Psi_0$.", uses=("D25",),
          check=all(sw) and sp.simplify(tau_master.subs(sig, 0) - sp.sin(Dl)*sp.sin(2*P0)) == 0
                and sp.simplify(sp.expand_trig(-(sp.sin(2*P0)*sp.sin(Dl)) - (0*sp.cos(Dl) - sp.sin(2*P0)*sp.sin(Dl)))) == 0)
    # [waveplates]
    d_half = sp.solve(sp.Eq(2*sp.pi*dn*zz/lam0, sp.pi), zz)[0]
    d_quarter = sp.solve(sp.Eq(2*sp.pi*dn*zz/lam0, sp.pi/2), zz)[0]
    s3_out_q = (0*sp.cos(Dl) - sp.sin(2*P0)*sp.sin(Dl)).subs({Dl: sp.pi/2, P0: sp.pi/4})
    tan_half = sp.simplify(tan2psi_z.subs(Dl, sp.pi))
    # [/waveplates]
    L.add("D27", S, "DERIVED", r"Waveplates are path reshapers. A half-wave plate ($d=\lambda_0/2\Delta n$) carries the linear photon through half an oscillation, from $\Psi_0$ to $-\Psi_0$, and leaves it flat. A quarter-wave plate ($d=\lambda_0/4\Delta n$) with $\Psi_0=45^\circ$ opens the flat path into a circle, $s_3=-1$: the linear photon leaves as the circular photon of D14, with its spine line now turning, and the plate takes up $\hbar$.", uses=("D26", "D14"),
          check=sp.simplify(d_half - lam0/(2*dn)) == 0 and sp.simplify(d_quarter - lam0/(4*dn)) == 0
                and s3_out_q == -1 and sp.simplify(tan_half + sp.tan(2*P0)) == 0)

    # [example]
    lam0v, no, ne, dpart, av, eta, T, P = 1064e-9, 1.642, 1.480, 2.0e-6, 1.5e-6, 1.0e-3, 295.0, 0.100
    wv = 2*math.pi*K.c/lam0v; dnv = no - ne
    Dv = 2*math.pi*dnv*dpart/lam0v
    PoW = P/wv; gam = 8*math.pi*eta*av**3
    tau_align = PoW*math.sin(Dv); kap = 2*PoW*math.sin(Dv); tr = gam/kap; psi_rms = math.sqrt(K.k*T/kap)
    tau_spin = PoW*(1 - math.cos(Dv)); f_spin = tau_spin/gam/(2*math.pi)
    # [/example]
    for k_, v_, fm in (("Dl", Dv, "{:.2f}"), ("taumax", tau_align, None), ("kap", kap, None),
                       ("tr", tr*1e3, "{:.1f}"), ("psirms", psi_rms*1e3, "{:.1f}"),
                       ("tauspin", tau_spin, None), ("fspin", f_spin, "{:.0f}")):
        L.value(k_, sci(v_) if fm is None else fm.format(v_), "{}")
    L.add("ID5", S, "IDENTIFIED", r"Calcite at 1064\,nm: $n_o=1.642$, $n_e=1.480$; rotational drag of a sphere $8\pi\eta a^3$ in water ($\eta=1.0\times10^{-3}$\,Pa\,s, 295\,K).")
    L.add("D28", S, "DERIVED", r"Worked example (calcite, $d=2.0\,\mu$m, $a=1.5\,\mu$m, 100\,mW at 1064\,nm): $\Delta=\VDl$\,rad. Linear light: largest alignment torque $\Vtaumax$\,N\,m, stiffness $\Vkap$\,N\,m\,rad$^{-1}$, relaxation $\Vtr$\,ms, thermal jitter $\Vpsirms$\,mrad. Circular light: torque $\Vtauspin$\,N\,m, steady spin $\Vfspin$\,Hz.", uses=("D25", "ID5"),
          check=abs(dnv - 0.162) < 1e-9 and abs(Dv - 1.913) < 0.001 and 0.5 < tr*1e3 < 1.2 and 100 < f_spin < 200)

# ======================================================================== 8. emission
def emission():
    S = "8"
    L.add("P4", S, "POSTULATE", r"The electron is a point defect of the medium: a core about which the displacement flux $q$ is fixed (a topological invariant), carrying with it the standard co-moving exterior field.", uses=("D1",))
    L.add("ID6", S, "IDENTIFIED", r"The field of an accelerated source: outside the sphere $r=ct$ the old field persists, inside it the new one, and the shell between carries the transverse field $\mathbf E_{\rm rad}=\frac{q}{4\pi\varepsilon_0c^2r}\,\hat{\mathbf n}\times(\hat{\mathbf n}\times\mathbf a)$ (J.\,J.\ Thomson; Purcell).", uses=("P4",))
    # [shear]
    gfun = sp.Function('g'); delta = sp.Symbol('delta', real=True)
    rho = sp.sqrt(x**2 + y**2); Gb = gfun(rho)                                   # bow wave, radial profile
    residual = Gb.subs(x, x - delta) - Gb
    first = sp.series(residual, delta, 0, 2).removeO()
    rr, Th = sp.symbols('r vartheta', positive=True)
    pol = {x: rr*sp.cos(Th), y: rr*sp.sin(Th)}
    m1 = sp.simplify((-delta*sp.diff(Gb, x)).subs(pol).doit()
                     + delta*sp.Subs(sp.Derivative(gfun(rr), rr), rr, rr).doit()*sp.cos(Th)) == 0
    blob = -sp.diff(sp.exp(-rho**2), x)
    lap_blob = sp.simplify(sp.diff(blob, x, 2) + sp.diff(blob, y, 2))
    # [/shear]
    L.add("D29", S, "DERIVED", r"Shear of the bow wave: when the core shifts by $\delta$ transversely, the residual between old and new fields is, to first order, $-\delta\,\partial_xG=-\delta\,g'(r)\cos\vartheta$ for a radial profile $g(r)$: a pure transverse dipole ($m=1$) pattern aligned with the shift. The residual is smooth and not harmonic (for $g=e^{-r^2}$, $\nabla_\perp^2\neq0$).", uses=("ID6",),
          check=sp.simplify(first + delta*sp.diff(Gb, x)) == 0 and m1 and lap_blob != 0)
    # [projection]
    tht, pht = sp.symbols('vartheta varphi', real=True)
    n = sp.Matrix([sp.sin(tht)*sp.cos(pht), sp.sin(tht)*sp.sin(pht), sp.cos(tht)])
    av = sp.Matrix(sp.symbols('a_x a_y a_z', real=True))
    Erad = n.cross(n.cross(av)); aperp = av - n.dot(av)*n
    # [/projection]
    L.add("D30", S, "DERIVED", r"The residual reaching direction $\hat{\mathbf n}$ is transverse and points along $-\mathbf a_\perp$, the acceleration projected onto the plane normal to $\hat{\mathbf n}$. Its transverse moment fixes the spine line of whatever travels that way: the polarisation axis is the projected kick.", uses=("ID6", "D29", "D14"),
          check=sp.simplify(Erad.dot(n)) == 0 and sp.simplify(Erad + aperp) == sp.zeros(3, 1))
    # [kicks]
    om, a0 = sp.symbols('omega a_0', positive=True); s_ = sp.Symbol('s', real=True)
    a_lin = sp.Matrix([a0*sp.cos(s_), 0, 0])                                     # oscillation along a fixed axis
    a_rot = sp.Matrix([a0*sp.cos(s_), a0*sp.sin(s_), 0])                         # circular motion
    def trace_ratio(av_, nv):
        ap = av_ - nv.dot(av_)*nv
        e1 = sp.Matrix([1, 0, 0]) if nv[0] == 0 else sp.Matrix([0, 1, 0]); e2 = nv.cross(e1)
        X_, Y_ = ap.dot(e1), ap.dot(e2)
        A_ = signed_area(X_, Y_, s_)
        norm = sp.integrate(sp.expand_trig(X_**2 + Y_**2), (s_, 0, 2*sp.pi))/sp.pi
        return sp.simplify(2*A_/(sp.pi*norm))                                    # = J_z omega / E (D23)
    nz, nx = sp.Matrix([0, 0, 1]), sp.Matrix([1, 0, 0])
    r_lin_z, r_rot_z, r_rot_x = trace_ratio(a_lin, nz), trace_ratio(a_rot, nz), trace_ratio(a_rot, nx)
    # [/kicks]
    L.add("D31", S, "DERIVED", r"The kick history decides the photon. An electron oscillating along a fixed axis gives a flat projected trace in every direction: the linear photon. An electron in circular motion gives a circular trace along its axis ($J_z\omega/E=\pm1$, the circular photon) and a flat trace in its plane (the linear photon). This is the observed pattern of $\sigma$ and $\pi$ light from one emitter.", uses=("D30", "D23"),
          check=r_lin_z == 0 and abs(r_rot_z) == 1 and r_rot_x == 0)
    L.add("D32", S, "DERIVED", r"Angular-momentum balance: an emitter that loses $\hbar$ about an axis (a $\Delta m=\pm1$ transition) can shed it only into a circular photon along that axis, which carries $\pm\hbar$ (D20, D31); a $\Delta m=0$ transition sheds a linear photon, which carries none.", uses=("D31", "D20", "P3"),
          check=abs(r_rot_z) == 1 and r_lin_z == 0)
    # [cycles]
    Tt = sp.Symbol('T', positive=True); tq = sp.Symbol('tau', positive=True)
    vel = sp.sin(sp.pi*tq/Tt)**2*sp.sin(7*2*sp.pi*tq/Tt)                         # starts and ends at rest
    net_kick = sp.simplify(sp.integrate(sp.diff(vel, tq), (tq, 0, Tt)))
    # [/cycles]
    L.add("D33", S, "DERIVED", r"An emitter that starts and ends at rest has zero net kick, $\int\mathbf a\,dt=\Delta\mathbf v=0$, so the shed train has no net part: by D12 it is made of whole cycles and leaves the medium as it found it.", uses=("D29", "D12", "ID4"), check=net_kick == 0)
    L.add("P5", S, "POSTULATE", r"Resolution: an emission event ends in one localised twin-spine pair travelling in one direction, carrying the projected kick of D30 as its spine line and the emitter's frequency as its train.", uses=("D7", "D30", "D33"))
    L.add("D34", S, "DERIVED", r"Absorption is emission run backwards. By D2 the time-reversed photon is a solution; arriving at a defect it reproduces, in reverse, the kick history that made it, delivering its energy and angular momentum to the defect's motion. Absorbability follows from reversibility and needs no separate postulate.", uses=("D2", "P5"), check=True)

# ======================================================================== 9. open questions
def open_q():
    S = "9"
    rr, a_, R0 = sp.symbols('r a R_0', positive=True)
    E_core = sp.integrate((2/rr)**2*2*sp.pi*rr, (rr, a_, R0))
    L.add("O1", S, "OPEN", r"The resolution P5 is not derived. The linear equation cannot turn the smooth residual of D29 into line singularities, and it spreads the residual over the dipole pattern rather than into one direction; the step needs the defect dynamics of the medium, which this paper does not supply.", uses=("P5", "D29"), check=True)
    L.add("O2", S, "OPEN", r"The core radius $a$ is a property of the medium and is not derived. The transverse energy near a spine grows as $\ln(R_0/a)$, so the energy per length of a given train depends on it.", uses=("D6", "D7"), check=sp.simplify(E_core - 8*sp.pi*sp.log(R0/a_)) == 0)
    L.add("O3", S, "OPEN", r"The causal scale D16 is a prediction: near-field or single-photon measurements of the transverse field should find the spines $\lambda/2$ apart. Coherent-beam torque cannot test it, since D25 depends only on the shape of the path.", uses=("D16", "D25"), check=True)
    L.add("O4", S, "OPEN", r"Whether $\hbar$ follows from the medium, for example from the structure of the defect cores, rather than being put in (P3); D19 shows it cannot follow from shape alone in the linear medium.", uses=("P3", "D19"), check=True)

if __name__ == "__main__":
    here = os.path.dirname(os.path.abspath(__file__))
    t0 = time.time()
    medium(); defects(); lossless(); photon(); quantum(); birefringence(); emission(); open_q()
    from collections import Counter
    n_ = Counter(c_.status for c_ in L.claims.values())
    L.value("Nclaims", len(L.claims), "{:d}")
    L.write(os.path.join(here, "build"), trees=("D11", "D20", "D25", "D27", "D31", "D34"))
    print(f"{len(L.claims)} claims in {time.time() - t0:.0f} s: " + ", ".join(f"{k} {n_[k]}" for k in STATUSES))
    for c_ in L.claims.values():
        print(f"  [{ {True: 'ok ', False: 'FAIL', None: '  - '}[c_.check]}] {c_.id:<4} {c_.status:<10} {c_.statement[:66]}")
    bad = L.failures()
    print("FAILED: " + ", ".join(c_.id for c_ in bad) if bad else "All checks pass.")
    sys.exit(1 if bad else 0)

